Resource theory of asymmetric distinguishability

This paper systematically develops the resource theory of asymmetric distinguishability, as initiated roughly a decade ago [K. Matsumoto, arXiv:1010.1030 (2010)]. The key constituents of this resource theory are quantum boxes, consisting of a pair of quantum states, which can be manipulated for free by means of an arbitrary quantum channel. We introduce bits of asymmetric distinguishability as the basic currency in this resource theory, and we prove that it is a reversible resource theory in the asymptotic limit, with the quantum relative entropy being the fundamental rate of resource interconversion. The distillable distinguishability is the optimal rate at which a quantum box consisting of independent and identically distributed (i.i.d.) states can be converted to bits of asymmetric distinguishability, and the distinguishability cost is the optimal rate for the reverse transformation. Both of these quantities are equal to the quantum relative entropy. The exact one-shot distillable distinguishability is equal to the min-relative entropy, and the exact one-shot distinguishability cost is equal to the max-relative entropy. Generalizing these results, the approximate one-shot distillable distinguishability is equal to the smooth min-relative entropy, and the approximate one-shot distinguishability cost is equal to the smooth max-relative entropy. As a notable application of the former results, we prove that the optimal rate of asymptotic conversion from a pair of i.i.d. quantum states to another pair of i.i.d. quantum states is fully characterized by the ratio of their quantum relative entropies.

==> anc/approx_box_trans_SDPs.m <==

clear;

eps = 0.05;
rho = RandomDensityMatrix(4,1,2);
sigma = RandomDensityMatrix(4);

tau = RandomDensityMatrix(4,1,3);
omega = RandomDensityMatrix(4);


value_prime = box_trans_error(rho,sigma,tau,omega)
value_dual = box_trans_error_dual(rho,sigma,tau,omega)

%% prime SDP for approx box transformation
function value = box_trans_error(rho,sigma,tau,omega)
    d_R = max(size(rho));
    d_B = max(size(tau));
    
    cvx_begin sdp quiet
    variable YB(d_B,d_B) hermitian
    variable JRB(d_R*d_B,d_R*d_B) hermitian
    
    t = trace(YB)
    
    minimize t
    subject to  
          YB >= tau - PartialTrace(JRB*kron(rho.',eye(d_B)),1,[d_R d_B]);
          PartialTrace(JRB*kron(sigma.',eye(d_B)),1,[d_R d_B]) == omega;
          PartialTrace(JRB,2,[d_R d_B]) == eye(d_R);
          YB >= 0; JRB >= 0;    
    cvx_end
    
    value = t;
end

%% dual SDP for approx box transformation
function value = box_trans_error_dual(rho,sigma,tau,omega)
    d_R = max(size(rho));
    d_B = max(size(tau));
    
    cvx_begin sdp quiet
    variable WB(d_B,d_B) hermitian
    variable XB(d_B,d_B) hermitian
    variable ZR(d_R,d_R) hermitian
    
    s = trace(XB*tau) + trace(WB*omega) + trace(ZR);
    s = (s+s')/2;
    
    maximize s
    subject to     
          kron(rho.',XB) + kron(sigma.',WB) + kron(ZR,eye(d_B)) <= 0;
          XB >= 0;  XB <= eye(d_B);
    cvx_end
    
    value = s;
end



==> anc/smooth_max_SDPs.m <==

clear;

eps = 0.1;
rho = RandomDensityMatrix(4,1,3);
sigma = RandomDensityMatrix(4);


value_prime = smooth_max(rho,sigma,eps)
value_dual = smooth_max_dual(rho,sigma,eps)

%% prime SDP for smooth min relative entropy
function value = smooth_max(rho,sigma,eps)
    d = max(size(rho));
    
    cvx_begin sdp quiet
    variable Y(d,d) hermitian
    variable rho_tilde(d,d) hermitian
    variable t
    
    minimize t
    subject to  
          rho_tilde <= t*sigma;
          trace(Y) <= eps;
          trace(rho_tilde) == 1;
          Y >= rho - rho_tilde;
          Y >= 0; rho_tilde >= 0;    
    cvx_end
    
    value = log2(t);
    
end

%% dual SDP for smooth min relative entropy
function value = smooth_max_dual(rho,sigma,eps)
    d = max(size(rho));
    
    cvx_begin sdp quiet
    variable Q(d,d) hermitian
    variable X(d,d) hermitian
    variable u
    variable t
    
    s = trace(Q*rho) + u - eps*t;
    
    maximize s
    subject to     
          trace(X*sigma) <= 1; Q <= t*eye(d);
          Q + u*eye(d) <= X;
          X>=0; t>=0; Q>=0;  
    cvx_end
    
    value = log2(s);
    
end



==> anc/smooth_min_SDPS.m <==

clear;

eps = 0.02;
rho = RandomDensityMatrix(4,1,3);
sigma = RandomDensityMatrix(4);


value_prime = smooth_min(rho,sigma,eps)
value_dual = smooth_min_dual(rho,sigma,eps)

%% prime SDP for smooth min relative entropy
function value = smooth_min(rho,sigma,eps)
    d = max(size(rho));
    
    cvx_begin sdp quiet
    variable Q(d,d) hermitian
    s = trace(Q*sigma)
    s = (s+s')/2
    
    minimize s
    subject to     
          trace(Q*rho) >= 1-eps;
          Q>=0; Q<=eye(d);     
    cvx_end
    
    value = -log2(s);
end

%% dual SDP for smooth min relative entropy
function value = smooth_min_dual(rho,sigma,eps)
    d = max(size(rho));
    
    cvx_begin sdp quiet
    variable X(d,d) hermitian
    variable u
    s = u*(1-eps) - trace(X)
    
    maximize s
    subject to     
          u*rho <= sigma + X;
          X>=0; u>=0;   
    cvx_end
    
    value = -log2(s);
end


